Locally Differentially Private Minimum Finding

We investigate a problem of finding the minimum, in which each user has a real value and we want to estimate the minimum of these values under the local differential privacy constraint. We reveal that this problem is fundamentally difficult, and we cannot construct a mechanism that is consistent in the worst case. Instead of considering the worst case, we aim to construct a private mechanism whose error rate is adaptive to the easiness of estimation of the minimum. As a measure of easiness, we introduce a parameter $\alpha$ that characterizes the fatness of the minimum-side tail of the user data distribution. As a result, we reveal that the mechanism can achieve $O((\ln^6N/\epsilon^2N)^{1/2\alpha})$ error without knowledge of $\alpha$ and the error rate is near-optimal in the sense that any mechanism incurs $\Omega((1/\epsilon^2N)^{1/2\alpha})$ error. Furthermore, we demonstrate that our mechanism outperforms a naive mechanism by empirical evaluations on synthetic datasets. Also, we conducted experiments on the MovieLens dataset and a purchase history dataset and demonstrate that our algorithm achieves $\tilde{O}((1/N)^{1/2\alpha})$ error adaptively to $\alpha$.

==> anc/code/purchase-history/README.md <==
# Code: Locally Differentially Private Minimum Finding

- This is the code for the experiments on the purchase history dataset.
- The data cannot be released for contractual reasons..
- The data format is .tsv (ex. A line has "{ID}\t{AGE}\t{MONEY}\t{CATEGORY1}-{CATEGORY2}-...-{CATEGORYn}")

## Task 1

~~~
$ cd task1
$ ./interval-filtered-exp.sh /path/to/data
$ cd results
$ mkdir fig
$ ./slope-ind.py filtered-result*.txt
~~~ 

## Task 2

~~~
$ cd task1
$ ./category-filtered-exp.sh /path/to/data
$ cd results
$ mkdir fig
$ ./slope-ind.py filtered-result*.txt
~~~ 


==> anc/code/purchase-history/task1/interval-filtered-exp.sh <==
#!/bin/bash
INPUT_FILE=$1
FILTERED_INTERVALS=("[0,10000]" "[10000,20000]" "[20000,30000]" "[30000,40000]" "[40000,50000]" "[50000,60000]" )
EPSILONS=(1 4)

mkdir -p results/

for fil in ${FILTERED_INTERVALS[@]}; do
  for e in ${EPSILONS[@]}; do
    echo $e $fil
    (
      for n in $(seq 10 1 15); do
        ./private-minima-filtered-interval.py -t 1000 -n 2^$n -e $e -f ${INPUT_FILE} --filtered-interval $fil
      done > "results/filtered-result_${fil}_${e}.txt"
    ) &
  done
  wait
done



==> anc/code/purchase-history/task1/private-minima-filtered-interval.py <==
#! /bin/python3
import sys
import re
import argparse
import numpy as np
import report_stats

class Uniform(object):
  def __init__(self, left=-1, right=1):
    self.left = left
    self.right = right

  def sample(self, N):
    x = np.random.random(N)
    return (1-x)*self.left + x*self.right

class Beta(object):
  def __init__(self, interval=(-1.0,1.0), alpha=2.0, beta=1.0):
    self.interval = interval
    self.alpha = alpha
    self.beta = beta

  def sample(self, N):
    x = np.random.beta(self.alpha, self.beta, N)
    return (1-x)*self.interval[0] + x*self.interval[1]
  
def parse_int(arg):
  matched = re.match("([1-9][0-9]*)(\^(-?[1-9][0-9]*))?", arg)
  base = int(matched[1])
  if matched[3] is not None:
    exp = int(matched[3])
    return base**exp
  else:
    return base

def parse_interval(arg):
  matched = re.match("\[([+-]?([0-9]*[.])?[0-9]+),([+-]?([0-9]*[.])?[0-9]+)\]", arg)
  return (float(matched[1]), float(matched[3]))
  
def parse():
  parser = argparse.ArgumentParser()

  #parser.add_argument("-i", "--interval", type=parse_interval, default=(-1,1))
  #parser.add_argument("--dist-alpha", type=float, default=2.0)
  #parser.add_argument("--dist-beta", type=float, default=1.0)

  # parser.add_argument("-a", "--alpha", type=float, default=1.0)
  parser.add_argument("-e", "--epsilon", type=float, default=1.0)
  parser.add_argument("-t", "--trials", type=int, default=1000)
  parser.add_argument("-n", "--users", type=parse_int, default=1000)
  parser.add_argument("-f", "--data-path", type=str, default='./data.tsv')
  parser.add_argument("--filtered-interval", type=parse_interval, default=(0,10000))
  parser.add_argument("--filtered-category", type=str, default='')

  return parser.parse_args()

# line: "{ID}\t{AGE}\t{FILTERD_INTERVAL}\t{*}"
def read_data_with_filter(path, delimiter='\t', col_index=1, filtered_col=2, filtered_interval=[0,10000]):
  data = []
  with open(path,'r') as f:
    for line in f:
      # filtered with y
      y = float(line.split(delimiter)[filtered_col])
      if (y < filtered_interval[0]) or (filtered_interval[1] <= y):
        continue
      x = float(line.split(delimiter)[col_index])
      data.append(x)

  return np.asarray(data)

def rescale(data, interval=[0,150]):
  m, M = interval
  rescaled_data = []
  for x in data:
    x = 2*(x - m)/(M-m) - 1
    rescaled_data.append(x)

  return np.asarray(rescaled_data)
  
def main():
  args = parse()
  N = args.users
  h_N = np.log(N)/2
  L = int(np.floor(np.log2(N)/2))
  e = args.epsilon / L
  gamma = np.sqrt((4*np.exp(e)*(1.0+np.exp(e))*h_N)/((np.expm1(e)**2)*N))
  p = 1/(1 + np.exp(-e))
  c = (1.0+np.exp(e))/np.expm1(e)

  data = read_data_with_filter(args.data_path,col_index=1,filtered_interval=args.filtered_interval)
  report_stats.main('results/stats-'+str(args.filtered_interval)+'.log',data)
  data = rescale(data,interval=[0,150])

  if len(data) < pow(2,10):
    return None

  xmin = np.amin(data)
  err = np.zeros((args.trials))
  for k in range(args.trials):
    np.random.shuffle(data)
    x = data[:N]
    tau = 0.0
    for t in range(L):
      u = 2.0*(x <= tau).astype(float) - 1.0
      f = 2*(np.random.random(u.shape) <= p).astype(float) - 1.0
      z = u*f
      phi = (1.0+c*np.mean(z))/2.0
      if phi >= gamma:
        tau = tau - 2.0**(-(t+1))
      else:
        tau = tau + 2.0**(-(t+1))
    err[k] = np.abs(tau - xmin)
  print(N, np.mean(err), np.percentile(err, 5), np.percentile(err, 95))

if __name__ == '__main__':
  main()


==> anc/code/purchase-history/task1/report_stats.py <==
import pandas as pd

def main(output_fname, data):
  with open(output_fname,'w') as output:
    stats = pd.DataFrame(data).describe()
    output.write(str(stats)+'\n')
  


==> anc/code/purchase-history/task1/results/slope-ind.py <==
#!/usr/bin/env python3
import sys
import os
import re
import tempfile
from itertools import groupby
import numpy as np
import scipy.optimize as opt
import matplotlib.pyplot as plt
# from PyPDF2 import PdfFileMerger
def group_eps(paths):
  pat = re.compile('_(\d+)\..*?$')
  def split_eps(path):
    match = pat.search(path)
    return (path, float(match[1]), path[:match.start()])
  return groupby(map(split_eps, paths), key=lambda p: p[2])

def plot(base, group):
  key = group[0]
  pathes = list(group[1])
  outpath = os.path.join(base, "{}.pdf".format(key))
  #print("Plot", key, "and save to", outpath)
  
  D = [np.loadtxt(path) for (path, eps, key) in pathes]
  V = np.vstack(D)[:,:2]
  L = np.log(V)
  N = L[:,0]
  Nl = np.log(N)
  Xc = np.zeros((L.shape[0], len(pathes)))
  step = int(L.shape[0] / len(pathes))
  for i in range(len(pathes)):
    Xc[(i*step):((i+1)*step),i] = 1
  X = np.column_stack([Xc, Nl, N])
  Y = L[:,1]
  bounds = ([-np.inf]*len(pathes) + [0., -np.inf], [np.inf]*len(pathes) + [np.inf, np.inf])
  x = opt.lsq_linear(X, Y, bounds = bounds).x
  b, a = x[-2:]
  X = D[0][:,0]  
  E = np.power(np.log(X),b)*np.power(X, a)
  c = np.amax([d[:,1] / E for d in D])
  E = c*E
  
  plt.xscale('log')
  plt.yscale('log')
  plt.xlabel('$N$')
  plt.ylabel('$\mathrm{Err_N}$')
  plt.xlim(0.9*np.amin(X), 1.1*np.amax(X))
  plt.ylim(0.9*np.amin(V[:, 1]), 1.5*np.amax(E))
  # plt.title(key)
  for i in range(len(pathes)):
    path = pathes[i]
    plt.errorbar(X, D[i][:,1], D[i][:,2] - D[i][:,1], D[i][:,3] - D[i][:,1], label="Actual $\epsilon={:g}$".format(path[1]))
  plt.plot(X, E, linewidth='2', dashes=[3, 3], label="Fitted")
  #comment = "Fitted curve: $\mathrm{Err}_N = O(\\frac{\\ln^B N}{N^A})$\n" \
  comment = "$A = {:g}$\n".format(-a) \
    + "$B = {:g}$\n".format(b) \
    + "$\\alpha = {:g}$".format(-1/(2*a))
  #plt.figtext(0.5, -0.18, comment, horizontalalignment='center',
  #          fontsize=12, multialignment='left')
  plt.legend()
  print(key, "alpha =", -1/(2*a))
  ax = plt.gca()
  plt.gca().set_aspect((np.log10(ax.get_xlim()[1]) - np.log10(ax.get_xlim()[0]))/(np.log10(ax.get_ylim()[1]) - np.log10(ax.get_ylim()[0])))
  plt.savefig(outpath, bbox_inches='tight')
  plt.clf()
  return outpath
  
def main():
  #merger = PdfFileMerger()
  #with tempfile.TemporaryDirectory() as base:
  for group in group_eps(sys.argv[1:]):
    plot('fig/', group)
  #    merger.append(plot(base, group))
  #  merger.write('slope.pdf')
  #  merger.close()
if __name__ == '__main__':
  main()



==> anc/code/purchase-history/task2/category_filtered_exp.sh <==
#!/bin/bash
INPUT_FILE=$1
FILTERED_CATEGORIES=( "diet_and_health" "bicycle_car_motorcycle" "personal_computer" "instrument_hobby_learning" "game_and_toy" "sports" "fashion" "kitchen_and_daily_goods" "audio_visual_equipment_and_camera" "consumer_electronics" "diy_tool_stationery" "food" "cosmetics_and_fragrance" "music_software" "baby_kids_maternity" "pet_supplies" "furnishings" "leisure_and_outdoor" "book_magazine_comic" )
EPSILONS=(1 4)

mkdir -p results/

for fil in ${FILTERED_CATEGORIES[@]}; do
  for e in ${EPSILONS[@]}; do
    echo $e $fil
    (
      for n in $(seq 10 1 15); do
        ./private-minima-filtered-category.py -t 1000 -n 2^$n -e $e -f ${INPUT_FILE} --filtered-category $fil
      done > "results/filtered-result_${fil}_${e}.txt"
    ) &
  done
  wait
done



==> anc/code/purchase-history/task2/private-minima-filtered-category.py <==
#!/bin/python3
import sys
import re
import argparse
import numpy as np
import report_stats

class Uniform(object):
  def __init__(self, left=-1, right=1):
    self.left = left
    self.right = right

  def sample(self, N):
    x = np.random.random(N)
    return (1-x)*self.left + x*self.right

class Beta(object):
  def __init__(self, interval=(-1.0,1.0), alpha=2.0, beta=1.0):
    self.interval = interval
    self.alpha = alpha
    self.beta = beta

  def sample(self, N):
    x = np.random.beta(self.alpha, self.beta, N)
    return (1-x)*self.interval[0] + x*self.interval[1]
  
def parse_int(arg):
  matched = re.match("([1-9][0-9]*)(\^(-?[1-9][0-9]*))?", arg)
  base = int(matched[1])
  if matched[3] is not None:
    exp = int(matched[3])
    return base**exp
  else:
    return base

def parse_interval(arg):
  matched = re.match("\[([+-]?([0-9]*[.])?[0-9]+),([+-]?([0-9]*[.])?[0-9]+)\]", arg)
  return (float(matched[1]), float(matched[3]))
  
def parse():
  parser = argparse.ArgumentParser()

  #parser.add_argument("-i", "--interval", type=parse_interval, default=(-1,1))
  #parser.add_argument("--dist-alpha", type=float, default=2.0)
  #parser.add_argument("--dist-beta", type=float, default=1.0)

  # parser.add_argument("-a", "--alpha", type=float, default=1.0)
  parser.add_argument("-e", "--epsilon", type=float, default=1.0)
  parser.add_argument("-t", "--trials", type=int, default=1000)
  parser.add_argument("-n", "--users", type=parse_int, default=1000)
  parser.add_argument("-f", "--data-path", type=str, default='./data.tsv')
  parser.add_argument("--filtered-interval", type=parse_interval, default=(0,10000))
  parser.add_argument("--filtered-category", type=str, default='')

  return parser.parse_args()

def read_age_with_category_filter(path, filtered_category=None):
  data = []
  with open(path,'r') as f:
    # A line have "{ID}\t{AGE}\t{*}\t{CATEGORIES}"
    # CATEGORIES have "{CATEGORY1}-{CATEGORY2}-...-{CATEGORYn}"
    for line in f:
      # find category
      attrs = line.split('\n')[0].split('\t')
      categories = attrs[3].split('-')
      
      if filtered_category in categories: 
        age = float(attrs[1])
        data.append(age)

  return np.asarray(data)
      
def rescale(data, interval=[0,150]):
  m, M = interval
  rescaled_data = []
  for x in data:
    x = 2*(x - m)/(M-m) - 1
    rescaled_data.append(x)

  return np.asarray(rescaled_data)
  
def main():
  args = parse()
  N = args.users
  h_N = np.log(N)/2
  L = int(np.floor(np.log2(N)/2))
  e = args.epsilon / L
  gamma = np.sqrt((4*np.exp(e)*(1.0+np.exp(e))*h_N)/((np.expm1(e)**2)*N))
  p = 1/(1 + np.exp(-e))
  c = (1.0+np.exp(e))/np.expm1(e)

  data = read_age_with_category_filter(args.data_path,filtered_category=args.filtered_category)
  report_stats.main('results/stats-'+str(args.filtered_category)+'.log',data)
  data = rescale(data,interval=[0,150])
  #data = -data

  if len(data) < pow(2,10):
    return None

  xmin = np.amin(data)
  err = np.zeros((args.trials))
  for k in range(args.trials):
    np.random.shuffle(data)
    x = data[:N]
    tau = 0.0
    for t in range(L):
      u = 2.0*(x <= tau).astype(float) - 1.0
      f = 2*(np.random.random(u.shape) <= p).astype(float) - 1.0
      z = u*f
      phi = (1.0+c*np.mean(z))/2.0
      if phi >= gamma:
        tau = tau - 2.0**(-(t+1))
      else:
        tau = tau + 2.0**(-(t+1))
    err[k] = np.abs(tau - xmin)
  print(N, np.mean(err), np.percentile(err, 5), np.percentile(err, 95))

if __name__ == '__main__':
  main()


==> anc/code/purchase-history/task2/report_stats.py <==
import pandas as pd

def main(output_fname, data):
  with open(output_fname,'w') as output:
    stats = pd.DataFrame(data).describe()
    output.write(str(stats)+'\n')
  


==> anc/code/purchase-history/task2/results/slope-ind.py <==
#!/usr/bin/env python3
import sys
import os
import re
import tempfile
from itertools import groupby
import numpy as np
import scipy.optimize as opt
import matplotlib.pyplot as plt
# from PyPDF2 import PdfFileMerger
def group_eps(paths):
  pat = re.compile('_(\d+)\..*?$')
  def split_eps(path):
    match = pat.search(path)
    return (path, float(match[1]), path[:match.start()])
  return groupby(map(split_eps, paths), key=lambda p: p[2])

def plot(base, group):
  key = group[0]
  pathes = list(group[1])
  outpath = os.path.join(base, "{}.pdf".format(key))
  #print("Plot", key, "and save to", outpath)
  
  D = [np.loadtxt(path) for (path, eps, key) in pathes]
  V = np.vstack(D)[:,:2]
  L = np.log(V)
  N = L[:,0]
  Nl = np.log(N)
  Xc = np.zeros((L.shape[0], len(pathes)))
  step = int(L.shape[0] / len(pathes))
  for i in range(len(pathes)):
    Xc[(i*step):((i+1)*step),i] = 1
  X = np.column_stack([Xc, Nl, N])
  Y = L[:,1]
  bounds = ([-np.inf]*len(pathes) + [0., -np.inf], [np.inf]*len(pathes) + [np.inf, np.inf])
  x = opt.lsq_linear(X, Y, bounds = bounds).x
  b, a = x[-2:]
  X = D[0][:,0]  
  E = np.power(np.log(X),b)*np.power(X, a)
  c = np.amax([d[:,1] / E for d in D])
  E = c*E
  
  plt.xscale('log')
  plt.yscale('log')
  plt.xlabel('$N$')
  plt.ylabel('$\mathrm{Err_N}$')
  plt.xlim(0.9*np.amin(X), 1.1*np.amax(X))
  plt.ylim(0.9*np.amin(V[:, 1]), 1.5*np.amax(E))
  # plt.title(key)
  for i in range(len(pathes)):
    path = pathes[i]
    plt.errorbar(X, D[i][:,1], D[i][:,2] - D[i][:,1], D[i][:,3] - D[i][:,1], label="Actual $\epsilon={:g}$".format(path[1]))
  plt.plot(X, E, linewidth='2', dashes=[3, 3], label="Fitted")
  #comment = "Fitted curve: $\mathrm{Err}_N = O(\\frac{\\ln^B N}{N^A})$\n" \
  comment = "$A = {:g}$\n".format(-a) \
    + "$B = {:g}$\n".format(b) \
    + "$\\alpha = {:g}$".format(-1/(2*a))
  #plt.figtext(0.5, -0.18, comment, horizontalalignment='center',
  #          fontsize=12, multialignment='left')
  plt.legend()
  print(key, "alpha =", -1/(2*a))
  ax = plt.gca()
  plt.gca().set_aspect((np.log10(ax.get_xlim()[1]) - np.log10(ax.get_xlim()[0]))/(np.log10(ax.get_ylim()[1]) - np.log10(ax.get_ylim()[0])))
  plt.savefig(outpath, bbox_inches='tight')
  plt.clf()
  return outpath
  
def main():
  #merger = PdfFileMerger()
  #with tempfile.TemporaryDirectory() as base:
  for group in group_eps(sys.argv[1:]):
    plot('fig/', group)
  #    merger.append(plot(base, group))
  #  merger.write('slope.pdf')
  #  merger.close()
if __name__ == '__main__':
  main()



==> anc/code/synthetic-and-movielens/README.md <==

# Code: Locally Differentially Private Minimum Finding

- This is the code for the experiments on the synthetic and MovieLens dataset.
- This code is assumed to execute on the Sun Grid Engine environment.
- First, you need to create `exec.sh` with the parameters for your SGE environment; for example,
~~~
#!/bin/bash
#$ -S /bin/bash
#$ -cwd
#$ -j y

source $HOME/.bash_profile

eval $@
~~~


## Experiments on Synthetic Datasets

Carry out the following commands yields the figures of the experimental results on the synthetic dataset (contains Fig. 1 and 2) in `plots` directory.
~~~
makedir -p results
./params.sh
./err-vs-n.plt
./err-vs-eps.plt
./comp.plt
~~~


## Experiments on the MovieLens Dataset

Carry out the following commands yields the figures of the experimental results on the MovieLens dataset (Fig. 3 and 4) in `plots-real` directory.
~~~
cd ./data
./movielens.sh
cd ..
./real-n.sh
./real-n.plt
~~~


==> anc/code/synthetic-and-movielens/alg.py <==
#!/usr/bin/env python3

import numpy as np

class MinFinder(object):
  def __init__(self, eps=1.0, alpha=None):
    self.eps = eps
    self.alpha = alpha

class Laplace(MinFinder):
  def find(self, x):
    N = x.shape
    nx = x + np.random.laplace(size=N, scale=2.0/self.eps)
    return np.amin(nx)

class RRBinSearch(MinFinder):
  def params(self, N):
    if self.alpha is not None:
      a = self.alpha
      h = np.log(N)/(2*a)
      L = int(np.ceil(np.log2(N)/(2*a)))
    else:
      h = np.log(N)**2/(2*np.log(1000))
      L = int(np.ceil(np.log2(N)**2/(2*np.log2(1000))))
    e = self.eps / L
    gamma = np.sqrt((4*h*np.exp(e)*(1.0+np.exp(e)))/((np.expm1(e)**2)*N))
    p = 1/(1 + np.exp(-e))
    c = (1.0+np.exp(e))/np.expm1(e)
    return (L, gamma, p, c)

  def find(self, x):
    N = x.shape[0]
    L, gamma, p, c = self.params(N)

    tau = 0.0
    for t in range(L):
      u = 2.0*(x <= tau).astype(float) - 1.0
      f = 2*(np.random.random(u.shape) <= p).astype(float) - 1.0
      z = u*f
      phi = (1.0+c*np.mean(z))/2.0
      if phi >= gamma:
        tau = tau - 2.0**(-(t+1))
      else:
        tau = tau + 2.0**(-(t+1))
    return tau


class Trial(object):
  def __init__(self, trials=10, low=0.05, high=0.95):
    self.trials = trials
    self.low = low
    self.high = high
    self.triers = []
  def add_trier(self, trier):
    self.triers.append(trier)
  def eval(self, sampler, N):
    T = self.trials
    M = len(self.triers)
    err = np.zeros((T, M))
    left, right = sampler.domain()
    for k in range(T):
      x = 2*(sampler(N) - left)/(right - left) - 1
      xmin = sampler.min()
      for m in range(M):
        finder = self.triers[m]
        est = finder.find(x)
        err[k, m] = np.abs((right - left)*(est + 1)/2 + left - xmin)
    S = np.r_[np.quantile(err, self.low, axis=0), np.quantile(err, self.high, axis=0)]
    return (np.mean(err, axis=0), S)



==> anc/code/synthetic-and-movielens/comp.plt <==
#!/bin/bash

A="0.5 0.9 1 2 4"
B="1 2"
D="0.3 0.6 0.9"

mkdir -p plots

for a in $A; do
  for b in $B; do
    for d in $D; do

      gnuplot <<EOS
set term pdfcairo enhanced font "Times New Roman,16" size 3.2,3;
set size square;
set output "plots/comp-fixed-1-$a-$b-$d.pdf";
set logscale x 2;
set logscale y;
set format x "2^{%L}";
set format y "10^{%L}";
set xlabel "N";
set ylabel "Err";
plot "results/err-vs-n-fixed-1-$d-$a-$b.tsv" u 1:4 w l lt 1 ti "Lower", \
  "results/err-vs-n-fixed-1-$d-$a-$b.tsv" u 1:5 w l lt 2 ti "Unknown", \
  "results/err-vs-n-fixed-1-$d-$a-$b.tsv" u 1:3 w l lt 3 ti "Laplace", \
  "results/err-vs-n-fixed-1-$d-$a-$b.tsv" u 1:4:7:10 lt 1 w yerr notitle, \
  "results/err-vs-n-fixed-1-$d-$a-$b.tsv" u 1:5:8:11 lt 2 w yerr notitle, \
  "results/err-vs-n-fixed-1-$d-$a-$b.tsv" u 1:3:6:9 lt 3 w yerr notitle;

set size square;
set output "plots/comp-fixed-4-$a-$b-$d.pdf";
set logscale x 2;
set logscale y;
set format x "2^{%L}";
set format y "10^{%L}";
set xlabel "N";
set ylabel "Err";
plot "results/err-vs-n-fixed-4-$d-$a-$b.tsv" u 1:4 w l lt 1 ti "Lower", \
  "results/err-vs-n-fixed-4-$d-$a-$b.tsv" u 1:5 w l lt 2 ti "Unknown", \
  "results/err-vs-n-fixed-4-$d-$a-$b.tsv" u 1:3 w l lt 3 ti "Laplace", \
  "results/err-vs-n-fixed-4-$d-$a-$b.tsv" u 1:4:7:10 lt 1 w yerr notitle, \
  "results/err-vs-n-fixed-4-$d-$a-$b.tsv" u 1:5:8:11 lt 2 w yerr notitle, \
  "results/err-vs-n-fixed-4-$d-$a-$b.tsv" u 1:3:6:9 lt 3 w yerr notitle;

set size square;
set output "plots/comp-iid-1-$a-$b-$d.pdf";
set logscale x 2;
set logscale y;
set format x "2^{%L}";
set format y "10^{%L}";
set xlabel "N";
set ylabel "Err";
plot "results/err-vs-n-iid-1-$d-$a-$b.tsv" u 1:4 w l lt 1 ti "Lower", \
  "results/err-vs-n-iid-1-$d-$a-$b.tsv" u 1:5 w l lt 2 ti "Unknown", \
  "results/err-vs-n-iid-1-$d-$a-$b.tsv" u 1:3 w l lt 3 ti "Laplace", \
  "results/err-vs-n-iid-1-$d-$a-$b.tsv" u 1:4:7:10 lt 1 w yerr notitle, \
  "results/err-vs-n-iid-1-$d-$a-$b.tsv" u 1:5:8:11 lt 2 w yerr notitle, \
  "results/err-vs-n-iid-1-$d-$a-$b.tsv" u 1:3:6:9 lt 3 w yerr notitle;

set size square;
set output "plots/comp-iid-4-$a-$b-$d.pdf";
set logscale x 2;
set logscale y;
set format x "2^{%L}";
set format y "10^{%L}";
set xlabel "N";
set ylabel "Err";
plot "results/err-vs-n-iid-4-$d-$a-$b.tsv" u 1:4 w l lt 1 ti "Lower", \
  "results/err-vs-n-iid-4-$d-$a-$b.tsv" u 1:5 w l lt 2 ti "Unknown", \
  "results/err-vs-n-iid-4-$d-$a-$b.tsv" u 1:3 w l lt 3 ti "Laplace", \
  "results/err-vs-n-iid-4-$d-$a-$b.tsv" u 1:4:7:10 lt 1 w yerr notitle, \
  "results/err-vs-n-iid-4-$d-$a-$b.tsv" u 1:5:8:11 lt 2 w yerr notitle, \
  "results/err-vs-n-iid-4-$d-$a-$b.tsv" u 1:3:6:9 lt 3 w yerr notitle;

EOS

    done
  done
done


==> anc/code/synthetic-and-movielens/const-eps.py <==
#!/usr/bin/env python3

import argparse
import numpy as np

def parse():
  parser = argparse.ArgumentParser()

  parser.add_argument("-a", "--alpha", type=float)
  parser.add_argument("input", type=argparse.FileType('r'), nargs='+')

  return parser.parse_args()

def main():
  args = parse()

  def expect(E):
    return np.power(E, -1.0/args.alpha)
  
  C = -np.inf
  for f in args.input:
    D = np.loadtxt(f)
    E = D[:,1]
    X = D[:,3:5]
    c = np.amax(X/expect(E)[:,np.newaxis])
    C = max(C, c)
  print(C)

if __name__ == '__main__':
  main()


==> anc/code/synthetic-and-movielens/const-n.py <==
#!/usr/bin/env python3

import argparse
import numpy as np

def parse():
  parser = argparse.ArgumentParser()

  parser.add_argument("-t", "--type", choices=["lower", "unknown"], default="lower")
  parser.add_argument("-a", "--alpha", type=float)
  parser.add_argument("input", type=argparse.FileType('r'), nargs='+')

  return parser.parse_args()

def main():
  args = parse()

  if args.type == "lower":
    col = 3
    def expect(N):
      return np.power(np.log(N)**3/N, 0.5/args.alpha)
  elif args.type == "unknown":
    col = 4
    def expect(N):
      return np.power(np.log(N)**6/N, 0.5/args.alpha)

  C = -np.inf
  for f in args.input:
    D = np.loadtxt(f)
    N = D[:,0]
    X = D[:,col]
    c = np.amax(X/expect(N))
    C = max(C, c)
  print(C)

if __name__ == '__main__':
  main()


==> anc/code/synthetic-and-movielens/data/movielens.sh <==
#!/bin/bash

if [ ! -e movielens ]; then
  wget http://files.grouplens.org/datasets/movielens/ml-latest.zip
  unzip ml-latest.zip
  mv ml-latest movielens
  rm ml-latest.zip
fi

if [ ! -e movielens/ratings.npz ]; then
  python3 <<EOS
import numpy as np
import pandas as pd
import scipy.sparse as sparse

print("Reading ratings.csv")
D = pd.read_csv('movielens/ratings.csv', sep=',')
print("Constructing the sparse matrix")
R = sparse.csc_matrix((D.rating.to_numpy(), (D.userId.to_numpy(np.uint32), D.movieId.to_numpy(np.uint32))))
print("Remove cols")
R = R[:,R.getnnz(0)>0].tocsr()
print("Remove rows")
R = R[R.getnnz(1)>0]
print("Save to ratings.npz")
sparse.save_npz("movielens/ratings.npz", R)
EOS
fi

if [ ! -e movielens/amin.npz ]; then
  python3 <<EOS
import numpy as np
import scipy.sparse as sparse

R = sparse.load_npz("movielens/ratings.npz")
A = R.sum(1).getA1() / R.getnnz(1)

np.savez_compressed("movielens/amin", D=A, min=0.0, max=5.0)
EOS
fi

if [ ! -e movielens/amax.npz ]; then
  python3 <<EOS
import numpy as np
import scipy.sparse as sparse

R = sparse.load_npz("movielens/ratings.npz")
A = -R.sum(1).getA1() / R.getnnz(1)

np.savez_compressed("movielens/amax", D=A, min=-5.0, max=0.0)
EOS
fi

if [ ! -e movielens/nmin.npz ]; then
  python3 <<EOS
import numpy as np
import scipy.sparse as sparse

R = sparse.load_npz("movielens/ratings.npz")
N = R.getnnz(1)

np.savez_compressed("movielens/nmin", D=N, min=0, max=0.5*R.shape[1])
EOS
fi

if [ ! -e movielens/nmax.npz ]; then
  python3 <<EOS
import numpy as np
import scipy.sparse as sparse

R = sparse.load_npz("movielens/ratings.npz")
N = -R.getnnz(1)

np.savez_compressed("movielens/nmax", D=N, min=-0.5*R.shape[1], max=0)
EOS
fi


==> anc/code/synthetic-and-movielens/err-vs-eps.plt <==
#!/bin/bash

A="0.5 0.9 1 2 4"
B="1 2"
D="0.3 0.6 0.9"

mkdir -p plots

for a in $A; do
  for b in $B; do
    for d in $D; do

      gnuplot <<EOS
set term pdfcairo enhanced font "Times New Roman,16" size 3.2,3;
set size square;
set output "plots/err-vs-eps-fixed-$a-$b-$d.pdf";
set logscale x 2;
set logscale y;
set format x "2^{%L}";
set format y "10^{%L}";
set xlabel "{/Symbol e}";
set ylabel "Err";
plot "results/err-vs-eps-fixed-2^15-$d-$a-$b.tsv" u 2:4 w l lt 1 ti "Lower, N=2^{15}", \
  "results/err-vs-eps-fixed-2^20-$d-$a-$b.tsv" u 2:4 w l lt 2 ti "Lower, N=2^{20}", \
  "results/err-vs-eps-fixed-2^15-$d-$a-$b.tsv" u 2:5 w l lt 3 ti "Unknown, N=2^{15}", \
  "results/err-vs-eps-fixed-2^20-$d-$a-$b.tsv" u 2:5 w l lt 4 ti "Unknown, N=2^{20}", \
  "results/err-vs-eps-fixed-2^15-$d-$a-$b.tsv" u 2:4:7:10 lt 1 w yerr notitle, \
  "results/err-vs-eps-fixed-2^20-$d-$a-$b.tsv" u 2:4:7:10 lt 2 w yerr notitle, \
  "results/err-vs-eps-fixed-2^15-$d-$a-$b.tsv" u 2:5:8:11 lt 3 w yerr notitle, \
  "results/err-vs-eps-fixed-2^20-$d-$a-$b.tsv" u 2:5:8:11 lt 4 w yerr notitle, \
  $(./const-eps.py -a $a results/err-vs-eps-fixed-2^15-$d-$a-$b.tsv results/err-vs-eps-fixed-2^20-$d-$a-$b.tsv)*(x)**(-1.0/${a}) w l ti "O({/Symbol e}^{-1/{/Symbol a}})";

set size square;
set output "plots/err-vs-eps-iid-$a-$b-$d.pdf";
set logscale x 2;
set logscale y;
set format x "2^{%L}";
set format y "10^{%L}";
set xlabel "{/Symbol e}";
set ylabel "Err";
plot "results/err-vs-eps-iid-2^15-$d-$a-$b.tsv" u 2:4 w l lt 1 ti "Lower, N=2^{15}", \
  "results/err-vs-eps-iid-2^20-$d-$a-$b.tsv" u 2:4 w l lt 2 ti "Lower, N=2^{20}", \
  "results/err-vs-eps-iid-2^15-$d-$a-$b.tsv" u 2:5 w l lt 3 ti "Unknown, N=2^{15}", \
  "results/err-vs-eps-iid-2^20-$d-$a-$b.tsv" u 2:5 w l lt 4 ti "Unknown, N=2^{20}", \
  "results/err-vs-eps-iid-2^15-$d-$a-$b.tsv" u 2:4:7:10 lt 1 w yerr notitle, \
  "results/err-vs-eps-iid-2^20-$d-$a-$b.tsv" u 2:4:7:10 lt 2 w yerr notitle, \
  "results/err-vs-eps-iid-2^15-$d-$a-$b.tsv" u 2:5:8:11 lt 3 w yerr notitle, \
  "results/err-vs-eps-iid-2^20-$d-$a-$b.tsv" u 2:5:8:11 lt 4 w yerr notitle, \
  $(./const-eps.py -a $a results/err-vs-eps-iid-2^15-$d-$a-$b.tsv results/err-vs-eps-iid-2^20-$d-$a-$b.tsv)*(x)**(-1.0/${a}) w l ti "O({/Symbol e}^{-1/{/Symbol a}})";
EOS

    done
  done
done


==> anc/code/synthetic-and-movielens/err-vs-eps.sh <==
#!/bin/bash

SCRIPT=$1
N=$2
D=$3
A=$4
B=$5

ALPHA=1

PREFIX="err-vs-eps-$SCRIPT-$N-$D-$A-$B"
BASE="private-min $PREFIX"

BEFORE=""
for e in `seq -3 6`; do
  NAME="$BASE $e"
  ID=$(qsub -N "$NAME" -o "results/$PREFIX=$e.tsv" -terse ./exec.sh ./${SCRIPT}.py -n $N -e 2^$e -d $D --alpha $ALPHA --beta-a $A --beta-b $B)
  WAITER=$(qsub -N "$NAME waiter" -terse -b y -j y -o /dev/null -hold_jid $ID,$BEFORE echo DONE $ID)
  BEFORE=$WAITER
done
qsub -terse -N "$BASE finalzer" -S /bin/bash -cwd -o /dev/null -j y -hold_jid $BEFORE <<EOS

cat results/$PREFIX={-3..6}.tsv > results/$PREFIX.tsv
rm results/$PREFIX=*.tsv

EOS



==> anc/code/synthetic-and-movielens/err-vs-n.plt <==
#!/bin/bash

A="0.5 0.9 1 2 4"
B="1 2"
D="0.3 0.6 0.9"

mkdir -p plots

for a in $A; do
  for b in $B; do
    for d in $D; do

      
      
      gnuplot <<EOS
set term pdfcairo enhanced font "Times New Roman,16" size 3.2,3;
set size square;
set output "plots/err-vs-n-fixed-lower-$a-$b-$d.pdf";
set logscale x 2;
set logscale y;
set format x "2^{%L}";
set format y "10^{%L}";
set xlabel "N";
set ylabel "Err";
plot "results/err-vs-n-fixed-1-$d-$a-$b.tsv" u 1:4 w l lt 1 ti "{/Symbol e}=1", \
  "results/err-vs-n-fixed-4-$d-$a-$b.tsv" u 1:4 w l lt 2 ti "{/Symbol e}=4", \
 "results/err-vs-n-fixed-1-$d-$a-$b.tsv" u 1:4:7:10 lt 1 w yerr notitle, \
  "results/err-vs-n-fixed-4-$d-$a-$b.tsv" u 1:4:7:10 lt 2 w yerr notitle, \
  $(./const-n.py -t lower -a $a results/err-vs-n-fixed-1-$d-$a-$b.tsv results/err-vs-n-fixed-4-$d-$a-$b.tsv)*(log(x)**3/x)**(1.0/(2*${a})) w l ti "O((log^3N/N)^{1/2{/Symbol a}})";

set size square;
set output "plots/err-vs-n-fixed-unknown-$a-$b-$d.pdf";
set logscale x 2;
set logscale y;
set format x "2^{%L}";
set format y "10^{%L}";
set xlabel "N";
set ylabel "Err";
plot "results/err-vs-n-fixed-1-$d-$a-$b.tsv" u 1:5 w l lt 1 ti "{/Symbol e}=1", \
  "results/err-vs-n-fixed-4-$d-$a-$b.tsv" u 1:5 w l lt 2 ti "{/Symbol e}=4", \
  "results/err-vs-n-fixed-1-$d-$a-$b.tsv" u 1:5:8:11 lt 1 w yerr notitle, \
  "results/err-vs-n-fixed-4-$d-$a-$b.tsv" u 1:5:8:11 lt 2 w yerr notitle, \
  $(./const-n.py -t unknown -a $a results/err-vs-n-fixed-1-$d-$a-$b.tsv results/err-vs-n-fixed-4-$d-$a-$b.tsv)*(log(x)**6/x)**(1.0/(2*${a})) w l ti "O((log^6N/N)^{1/2{/Symbol a}})";

set size square;
set output "plots/err-vs-n-iid-lower-$a-$b-$d.pdf";
set logscale x 2;
set logscale y;
set format x "2^{%L}";
set format y "10^{%L}";
set xlabel "N";
set ylabel "Err";
plot "results/err-vs-n-iid-1-$d-$a-$b.tsv" u 1:4 w l lt 1 ti "{/Symbol e}=1", \
  "results/err-vs-n-iid-4-$d-$a-$b.tsv" u 1:4 w l lt 2 ti "{/Symbol e}=4", \
  "results/err-vs-n-iid-1-$d-$a-$b.tsv" u 1:4:7:10 lt 1 w yerr notitle, \
  "results/err-vs-n-iid-4-$d-$a-$b.tsv" u 1:4:7:10 lt 2 w yerr notitle, \
  $(./const-n.py -t lower -a $a results/err-vs-n-iid-1-$d-$a-$b.tsv results/err-vs-n-iid-4-$d-$a-$b.tsv)*(log(x)**3/x)**(1.0/(2*${a})) w l ti "O((log^3N/N)^{1/2{/Symbol a}})";

set size square;
set output "plots/err-vs-n-iid-unknown-$a-$b-$d.pdf";
set logscale x 2;
set logscale y;
set format x "2^{%L}";
set format y "10^{%L}";
set xlabel "N";
set ylabel "Err";
plot "results/err-vs-n-iid-1-$d-$a-$b.tsv" u 1:5 w l lt 1 ti "{/Symbol e}=1", \
  "results/err-vs-n-iid-4-$d-$a-$b.tsv" u 1:5 w l lt 2 ti "{/Symbol e}=4", \
  "results/err-vs-n-iid-1-$d-$a-$b.tsv" u 1:5:8:11 lt 1 w yerr notitle, \
  "results/err-vs-n-iid-4-$d-$a-$b.tsv" u 1:5:8:11 lt 2 w yerr notitle, \
  $(./const-n.py -t unknown -a $a results/err-vs-n-iid-1-$d-$a-$b.tsv results/err-vs-n-iid-4-$d-$a-$b.tsv)*(log(x)**6/x)**(1.0/(2*${a})) w l ti "O((log^6N/N)^{1/2{/Symbol a}})";
EOS

    done
  done
done


==> anc/code/synthetic-and-movielens/err-vs-n.sh <==
#!/bin/bash

SCRIPT=$1
E=$2
D=$3
A=$4
B=$5

ALPHA=1

PREFIX="err-vs-n-$SCRIPT-$E-$D-$A-$B"
BASE="private-min $PREFIX"

BEFORE=""
for n in `seq 10 20`; do
  NAME="$BASE $n"
  ID=$(qsub -N "$NAME" -o "results/$PREFIX=$n.tsv" -terse ./exec.sh ./${SCRIPT}.py -n 2^$n -e $E -d $D --alpha $ALPHA --beta-a $A --beta-b $B)
  WAITER=$(qsub -N "$NAME waiter" -terse -b y -j y -o /dev/null -hold_jid $ID,$BEFORE echo DONE $ID)
  BEFORE=$WAITER
done
qsub -terse -N "$BASE finalzer" -S /bin/bash -cwd -o /dev/null -j y -hold_jid $BEFORE <<EOS

cat results/$PREFIX={10..20}.tsv  > results/$PREFIX.tsv
rm results/$PREFIX=*.tsv

EOS



==> anc/code/synthetic-and-movielens/fixed.py <==
#!/usr/bin/env python3

import sys
import re
import argparse
import numpy as np
from scipy.stats import beta

import alg

class BetaSampler(object):
  def __init__(self, a=1, b=1, left=-1, right=1):
    self.a = a
    self.b = b
    self.left = left
    self.right = right
  def min(self):
    return self.left
  def domain(self):
    return (-1,1)
  def __call__(self, N):
    q = np.linspace(0, 1, N)
    return self.left + (self.right - self.left) * beta.ppf(q, self.a, self.b)

def parse_int(arg):
  matched = re.match("([1-9][0-9]*)(\^(-?[1-9][0-9]*))?", arg)
  base = int(matched[1])
  if matched[3] is not None:
    exp = int(matched[3])
    return base**exp
  else:
    return base

def parse_float(arg):
  matched = re.match("([0-9]+(\.[0-9]+)?)(\^(-?[1-9][0-9]*))?", arg)
  base = float(matched[1])
  if matched[4] is not None:
    exp = int(matched[4])
    return base**exp
  else:
    return base

def parse():
  parser = argparse.ArgumentParser()

  parser.add_argument("-a", "--alpha", type=float, default=1.0)
  parser.add_argument("-e", "--epsilon", type=parse_float, default=0.0)
  parser.add_argument("-n", "--num", type=parse_int, default=100)
  parser.add_argument("-t", "--trial", type=parse_int, default=1000)
  parser.add_argument("-w", type=parse_int, default=6)

  parser.add_argument("--beta-a", type=float, default=1.0)
  parser.add_argument("--beta-b", type=float, default=1.0)
  parser.add_argument("-d", "--delta", type=float, default=0.1)

  return parser.parse_args()

def main():
  args = parse()

  trial = alg.Trial(args.trial)
  trial.add_trier(alg.Laplace(args.epsilon))
  trial.add_trier(alg.RRBinSearch(args.epsilon, args.alpha))
  trial.add_trier(alg.RRBinSearch(args.epsilon))
  M = len(trial.triers)
  
  W = args.w
  E = np.zeros((W, M))
  S = np.zeros((W, 2*M))
  s = np.linspace(0, 1, W)
  for k in range(W):
    left = s[k]*(2 - args.delta) - 1
    right = left + args.delta
    sampler = BetaSampler(args.beta_a, args.beta_b, left, right)
    E[k,:], S[k,:] = trial.eval(sampler, args.num)
  I = np.argmax(E, axis=0)
  E = E[I, np.arange(E.shape[1])]
  S = S[np.r_[I, I], np.arange(S.shape[1])]
  print(*([args.num, args.epsilon] + E.tolist() + S.tolist()))

if __name__ == '__main__':
  main()


==> anc/code/synthetic-and-movielens/iid.py <==
#!/usr/bin/env python3

import sys
import re
import argparse
import numpy as np
from scipy.stats import beta

import alg

class BetaSampler(object):
  def __init__(self, a=1, b=1, left=-1, right=1):
    self.a = a
    self.b = b
    self.left = left
    self.right = right
  def min(self):
    return self.left
  def domain(self):
    return (-1,1)
  def __call__(self, N):
    x = beta.rvs(self.a, self.b, size=N)
    return self.left + (self.right - self.left) * x

def parse_int(arg):
  matched = re.match("([1-9][0-9]*)(\^(-?[1-9][0-9]*))?", arg)
  base = int(matched[1])
  if matched[3] is not None:
    exp = int(matched[3])
    return base**exp
  else:
    return base

def parse_float(arg):
  matched = re.match("([0-9]+(\.[0-9]+)?)(\^(-?[1-9][0-9]*))?", arg)
  base = float(matched[1])
  if matched[4] is not None:
    exp = int(matched[4])
    return base**exp
  else:
    return base

def parse():
  parser = argparse.ArgumentParser()

  parser.add_argument("-a", "--alpha", type=float, default=1.0)
  parser.add_argument("-e", "--epsilon", type=parse_float, default=1.0)
  parser.add_argument("-n", "--num", type=parse_int, default=100)
  parser.add_argument("-t", "--trial", type=parse_int, default=1000)
  parser.add_argument("-w", type=parse_int, default=6)

  parser.add_argument("--beta-a", type=float, default=1.0)
  parser.add_argument("--beta-b", type=float, default=1.0)
  parser.add_argument("-d", "--delta", type=float, default=0.1)

  return parser.parse_args()

def main():
  args = parse()

  trial = alg.Trial(args.trial)
  trial.add_trier(alg.Laplace(args.epsilon))
  trial.add_trier(alg.RRBinSearch(args.epsilon, args.alpha))
  trial.add_trier(alg.RRBinSearch(args.epsilon))
  M = len(trial.triers)
  
  W = args.w
  E = np.zeros((W, M))
  S = np.zeros((W, 2*M))
  s = np.linspace(0, 1, W)
  for k in range(W):
    left = s[k]*(2 - args.delta) - 1
    right = left + args.delta
    sampler = BetaSampler(args.beta_a, args.beta_b, left, right)
    E[k,:], S[k,:] = trial.eval(sampler, args.num)
  I = np.argmax(E, axis=0)
  E = E[I, np.arange(E.shape[1])]
  S = S[np.r_[I, I], np.arange(S.shape[1])]
  print(*([args.num, args.epsilon] + E.tolist() + S.tolist()))

if __name__ == '__main__':
  main()


==> anc/code/synthetic-and-movielens/params.sh <==
#!/bin/bash

A="0.5 0.9 1 2 4"
B="1 2"
D="0.3 0.6 0.9"

E="1 4"
N="2^15 2^20"

IDS=()

for s in fixed iid; do
  for a in $A; do
    for b in $B; do
      for d in $D; do
        for e in $E; do
          IDS+=(`./err-vs-n.sh $s $e $d $a $b`)
        done
        for n in $N; do
          IDS+=(`./err-vs-eps.sh $s $n $d $a $b`)
        done 
      done
    done
  done
done

echo Submitted ${IDS[@]}


==> anc/code/synthetic-and-movielens/real-guide.py <==
#!/usr/bin/env python3

import argparse
import numpy as np
import scipy.optimize as opt

def parse():
  parser = argparse.ArgumentParser()

  parser.add_argument("input", type=argparse.FileType('r'), nargs='+')
  parser.add_argument("-a", "--alpha", action='store_true')

  return parser.parse_args()

def main():
  args = parse()

  D = np.array([np.loadtxt(path)[:,[0,4]] for path in args.input])
  V = np.vstack(D)
  L = np.log(V)
  N = L[:,0]
  Nl = np.log(N)
  Xc = np.zeros((L.shape[0], len(args.input)))
  step = int(L.shape[0] / len(args.input))
  for i in range(len(args.input)):
    Xc[(i*step):((i+1)*step),i] = 1
  X = np.column_stack([Xc, Nl, N])
  Y = L[:,1]
  bounds = ([-np.inf]*len(args.input) + [0., -np.inf], [np.inf]*len(args.input) + [np.inf, np.inf])
  x = opt.lsq_linear(X, Y, bounds = bounds).x
  b, a = x[-2:]
  X = D[0][:,0]
  E = np.power(np.log(X),b)*np.power(X, a)
  c = np.amax([d[:,1] / E for d in D])
  E = c*E

  if args.alpha:
    print(-1/(2.0*a))
  else:
    print("{}*(log(x)**({}))*(x**({}))".format(c,b,a))

if __name__ == '__main__':
  main()


==> anc/code/synthetic-and-movielens/real-n.plt <==
#!/bin/bash

mkdir -p plots-real
rm plots-real/alpha.txt

for data in amin amax nmin nmax; do
  gnuplot <<EOS
set term pdfcairo enhanced font "Times New Roman,16" size 3.2,3;
set size square;
set output "plots-real/real-n-$data.pdf";
set logscale x 2;
set logscale y 1.1;
set format x "2^{%L}";
set xlabel "N";
set ylabel "Err";
plot "results/real-n-$data-1.tsv" u 1:5 w l lt 1 ti "{/Symbol e}=1", \
 "results/real-n-$data-4.tsv" u 1:5 w l lt 2 ti "{/Symbol e}=4", \
 "results/real-n-$data-1.tsv" u 1:5:8:11 lt 1 w yerr notitle, \
 "results/real-n-$data-4.tsv" u 1:5:8:11 lt 2 w yerr notitle, \
 $(./real-guide.py results/real-n-$data-1.tsv results/real-n-$data-4.tsv) w l ti "Fitted";
EOS

  echo "$data $(./real-guide.py -a results/real-n-$data-1.tsv results/real-n-$data-4.tsv)" >> plots-real/alpha.txt
done

python3 <<EOS
import numpy as np
import scipy.sparse as sparse
import matplotlib.pyplot as plt

X = np.load("data/movielens/amin.npz");
plt.rcParams["font.size"] = 18
plt.xlabel("Average rating")
plt.ylabel("Number of users")
plt.hist(X['D'], bins=100, range=(X['min'], X['max']))
plt.savefig("plots-real/amin.pdf", bbox_inches="tight")
EOS

python3 <<EOS
import numpy as np
import scipy.sparse as sparse
import matplotlib.pyplot as plt

X = np.load("data/movielens/nmin.npz");
plt.rcParams["font.size"] = 18
plt.xlabel("Number of rated movies")
plt.ylabel("Number of users")
plt.hist(X['D'], bins=100, range=(X['min'], X['max']), log=True)
plt.savefig("plots-real/nmin.pdf", bbox_inches="tight")
EOS


==> anc/code/synthetic-and-movielens/real-n.sh <==
#!/bin/bash

ALPHA=1

for data in amin amax nmin nmax; do
  for e in 1 4; do
    PREFIX="real-n-$data-$e"
    BASE="private-min $PREFIX"

    BEFORE=""
    for n in `seq 14 18`; do
      NAME="$BASE $n"
      ID=$(qsub -N "$NAME" -o "results/$PREFIX=$n.tsv" -terse ./exec.sh ./real.py -n 2^$n -e $e -d data/movielens/$data.npz)
      WAITER=$(qsub -N "$NAME waiter" -terse -b y -j y -o /dev/null -hold_jid $ID,$BEFORE echo DONE $ID)
      BEFORE=$WAITER
    done
    qsub -terse -N "$BASE finalzer" -S /bin/bash -cwd -o /dev/null -j y -hold_jid $BEFORE <<EOS
cat results/$PREFIX={14..18}.tsv  > results/$PREFIX.tsv
rm results/$PREFIX=*.tsv
EOS
  done
done




==> anc/code/synthetic-and-movielens/real.py <==
#!/usr/bin/env python3

import sys
import re
import argparse
import numpy as np
from scipy.stats import beta

import alg

class RealDataSampler(object):
  def __init__(self, D):
    self.D = D["D"]
    self.left = D["min"].item()
    self.right = D["max"].item()
  def min(self):
    return np.amin(self.D)
  def domain(self):
    return (self.left, self.right)
  def __call__(self, N):
    return np.random.choice(self.D, N)

def parse_int(arg):
  matched = re.match("([1-9][0-9]*)(\^(-?[1-9][0-9]*))?", arg)
  base = int(matched[1])
  if matched[3] is not None:
    exp = int(matched[3])
    return base**exp
  else:
    return base

def parse_float(arg):
  matched = re.match("([0-9]+(\.[0-9]+)?)(\^(-?[1-9][0-9]*))?", arg)
  base = float(matched[1])
  if matched[4] is not None:
    exp = int(matched[4])
    return base**exp
  else:
    return base

def parse():
  parser = argparse.ArgumentParser()

  parser.add_argument("-a", "--alpha", type=float, default=1.0)
  parser.add_argument("-e", "--epsilon", type=parse_float, default=0.0)
  parser.add_argument("-n", "--num", type=parse_int, default=100)
  parser.add_argument("-t", "--trial", type=parse_int, default=1000)
  parser.add_argument("-d", "--data", type=np.load)

  return parser.parse_args()

def main():
  args = parse()

  D = args.data

  trial = alg.Trial(args.trial)
  trial.add_trier(alg.Laplace(args.epsilon))
  trial.add_trier(alg.RRBinSearch(args.epsilon, args.alpha))
  trial.add_trier(alg.RRBinSearch(args.epsilon))
  M = len(trial.triers)
  
  sampler = RealDataSampler(D)
  E, S = trial.eval(sampler, args.num)
  print(*([args.num, args.epsilon] + E.tolist() + S.tolist()))

if __name__ == '__main__':
  main()

